Entangling lattice-trapped bosons with a free impurity: impact on stationary and dynamical properties

We address the interplay of few lattice trapped bosons interacting with an impurity atom in a box potential. For the ground state, a classification is performed based on the fidelity allowing to quantify the susceptibility of the composite system to structural changes due to the intercomponent coupling. We analyze the overall response at the many-body level and contrast it to the single-particle level. By inspecting different entropy measures we capture the degree of entanglement and intraspecies correlations for a wide range of intra- and intercomponent interactions and lattice depths. We also spatially resolve the imprint of the entanglement on the one- and two-body density distributions showcasing that it accelerates the phase separation process or acts against spatial localization for repulsive and attractive intercomponent interactions respectively. The many-body effects on the tunneling dynamics of the individual components, resulting from their counterflow, are also discussed. The tunneling period of the impurity is very sensitive to the value of the impurity-medium coupling due to its effective dressing by the few-body medium. Our work provides implications for engineering localized structures in correlated impurity settings using species selective optical potentials.

==> figures/analysis.py <==
#!/usr/bin/python3.7
# pylint: disable = invalid-name, missing-docstring, too-many-locals, too-many-arguments, line-too-long, bad-whitespace, C0302, R0915, W0105, W1401, W0613
import re
import os
import csv
import itertools as it
import math
import numpy as np
import pandas as pd

import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.ticker as ticks
import matplotlib.lines as mlines

from scipy.linalg import eigh

#%%
###############################################################################
############### parameter library and pathes ##################################
###############################################################################

main_dir = 'Z:/lattice/special_issue/single_imp_extended_edition/'
#main_dir = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/'
chiffre = 'parameter_chiffre_new'
#chiffre = 'parameter_chiffre_paper'
chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
#chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'

def par_chiffre_read(path, input_file):
    '''requires path to the 'parameter_chiffre' file as input
    converts parameter library to a df'''
    # set column labels
    col = pd.read_csv(path+input_file, sep=r'\s+', nrows=0)
    col = list(map(lambda x: x.split('=')[0], col))
    col[0] = 'path'
    # edit and rearrange df
    df = pd.read_csv(path+input_file, sep=r'\s+', names=col)
    df = df.applymap(lambda x: x.split('=')[-1])
    df1 = df[col[1:]].astype(np.float64)
    df2 = df[col[0]]
    df2 = df2.apply(lambda x:  x[:-1] + '/')
    df2 = df2.apply(lambda x:  'Z:/lattice'+x.split('lattice')[1])
    df = pd.merge(df1, df2, left_index=True, right_index=True)
    return df

def s_convert(s):
    '''requires a series as input
    returns a str series with column label prepended to each value'''
    return s.name+'='+s.astype(str)

def param_from_path(path):
    '''requires the path to the working directory scanXX_XXXX
    returns a dict {param label: param value}'''
    # load chiffre 
#    chif_path = path.split('scan')
#    chif_path = chif_path[0]
    df = par_chiffre_read(chiffre_path, chiffre) # import chiffre file
    if 'relax' in path:
        df = df[ df['path'] == path.split('relax')[0]] # filter by path
    else:
        df = df[ df['path'] == path]
    
    dic = {}
    vals = df.values[0]
    keys = df.columns.values
    for K, V in zip(keys, vals):
        dic[K] = V
    return dic
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/'
#print(param_from_path(path))

def scan_path(path, input_file, eig=None, **filters):
    '''requires the path to the parameter chiffre library as well as the file name,
    (optional: an eigenstate index and some physical and/or numerical parameters)
    returns a list of matching paths'''
    # import
    df = par_chiffre_read(path, input_file)
    # filter
#    df = df[ df['gIB'] > 0 ]
    for key, val in filters.items():
        df = df[ df[key] == val ]
    # mathing pathes contained inside the parameter_chiffre file
    s = df['path']
    # (if eig specified) a modified path to the relax folder
    if eig is not None:
        s += 'relax/'
    return s.values
#paths = scan_path(chiffre_path, chiffre, V0=200)
#print(paths)

#%%
###############################################################################
############### one-body density ##############################################
###############################################################################

def V_box(x, xmin, xmax):
    '''box potential'''
    return np.heaviside(x-xmax, 0.)*np.heaviside(xmin-x, 0.)

def V_lat(x, V0, d):
    '''lattice potential with p sites and displacement d'''
    return V0*np.sin(np.pi*5*(x-d))**2

def extract_weights(path, input_file):
    '''requires the path to the 'dvr_weights' file as input
    returns a list of distances dx between grid points'''
    df = pd.read_csv(path+input_file, sep=r'\s+', names=['weights'])
    arr = df['weights'].values
    return arr
#mainpath = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/polaron/gs_analysis/'
#print(extract_weights(main_dir, 'dvr_weights'))

def extract_grid(path, input_file):
    '''requires the path to the 'gpop' file as input
    returns a list of grid points'''
    #initialize
    k = 0
    grid = []
    # file iteration by line
    with open(path+input_file) as f:
        for line in f:
            ls = line.split()
            stripped = line.strip()
            # exit file upon empty line
            if not ls:
                break
            # sample grid
            if k == 1:
                grid.append(ls[0])
            # activate grid samping
            if re.match(r'^\d\s+\d+', stripped):
                k += 1
    grid = np.float64(grid)
    return grid
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#print(extract_grid(path, 'gpop'))

def rho1_dt_read(path, input_file):
    '''requires the path to the 'gpop' file as input
    returns a df with multiindex: (time,grid) | rho_B | rho_I'''
    # import
    df = pd.read_csv(path+input_file, sep=r'\s+', names=['grid', 'rho', 'NaN'], dtype=str)
    df = df.drop('NaN', axis='columns')
    # parameters
    temp = df[df['grid'] == '#']
    dt = temp['rho'].values
    loop = len(dt)
    pos = temp.index
    dx = extract_grid(path, input_file)
    step = 2*len(dx)+3
    # reshape and edit df
    df = df.set_index('grid')
    dfout = pd.DataFrame()
    for el in range(loop): # iterate through time chunks
        multind = pd.MultiIndex.from_product([ [dt[el]], dx ],
                                             names=['time', 'grid'])             
        df0 = df.iloc[pos[el]+1 : pos[el]+step, :]
        mid = len(df0)//2
        df1 = df0.iloc[1:mid]
        df2 = df0.iloc[mid+1:]
        df0 = pd.merge(df1, df2, left_index=True, right_index=True)
        df0 = df0.set_index(multind)
        dfout = pd.concat([dfout, df0])

    dfout = dfout.astype('float32')
    return dfout
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#print(rho1_dt_read(path, 'gpop'))

def rho1_relax_read(path, input_file):
    # import df
    df = rho1_dt_read(path, input_file)
    # last time step
    label = df.axes[0].levels[0].values[-1]
    df = df.xs(label, level=0)
    # assign values
    grid = df.index.values
    rho_A = df['rho_x'].values
    rho_B = df['rho_y'].values
    return (grid, rho_A, rho_B)

def rho1_sym_breaking(path, input_file):
    '''requires the path to the 'gpop' file as input
    returns last time step parity asymetry of both components'''
    # import df
    (grid, rho_B, rho_I) = rho1_relax_read(path, input_file)
    # weights
    dx = extract_weights(main_dir, 'dvr_weights')    
    ngp = len(grid)

    # majority asymmetry
    Bleft = abs(sum(rho_B[:(ngp-1)//2]*dx[:(ngp-1)//2]))
    Bright = abs(sum(rho_B[(ngp+1)//2:]*dx[(ngp+1)//2:]))
    Bdiv = abs(Bright-Bleft)

    # impurity asymmetry
    Ileft = abs(sum(rho_I[:(ngp-1)//2]*dx[:(ngp-1)//2]))
    Iright = abs(sum(rho_I[(ngp+1)//2:]*dx[(ngp+1)//2:]))
    Idiv = abs(Iright-Ileft)

    if Bdiv>0.01 or Idiv>0.01:
        return 1
    else:
        return 0
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
# rho1_sym_breaking(path, 'gpop')

def rho1_relax_plot(path, input_file, output_file, title=''):
    '''requires the path to the 'gpop' file as input as well as the name of output png
    plots last time step rho_B(blue) and rho_I(red) and trapping potentials vs grid'''
    # import df
    df = rho1_dt_read(path, input_file)
    _dirpath = path.split('scan')[0]+'scan'+path.split('scan')[1][0:7] # scan path
    print(_dirpath)
    _dict = param_from_path(_dirpath)
    # last time step
    label = df.axes[0].levels[0].values[-1]
    df = df.xs(label, level=0)
    # assign values
    grid = df.index.values
    rho_A = df['rho_x'].values
    rho_B = df['rho_y'].values
    # trapping potentials
    VA = V_lat(grid, 1.0, _dict['disp'])
    VB = V_box(grid, grid.min(), grid.max())
    # plot options
    # initialize a figure artist
    fig = plt.figure(figsize=(8.0, 8.0/2))
    # initialize an axes artist and customize it
    ax = fig.add_subplot(1, 1, 1)
    ax.set_title(title, fontsize=20)
    ax.set_xlim(left=grid.min(), right=grid.max())
    ymax = max(rho_A.max(), rho_B.max())
    ax.set_ylim(bottom=0, top=1.2*ymax)
    ax.set_xlabel(r'$z [a.u.]$', fontsize=20)
    ax.set_ylabel(r'$\rho_1$ [a.u.]', fontsize=20)
    ax.tick_params(axis="both", labelsize=20)
    # create curves
    ax.plot(grid, rho_A, 'b', label=r'$\rho_A$')
    ax.plot(grid, rho_B, 'r', label=r'$\rho_B$')
    # potentials
    ax.plot(grid, VA, 'b--', label=r'$V_A(x)$') # majority trap
    ax.plot(grid, VB, 'r--', label=r'$V_B(x)$') # impurity trap
    # legend
    ax.legend(loc='upper right', shadow=True, fontsize=10)
    # save
    fig.savefig(path+output_file+'.eps', bbox_inches='tight', format='eps')
    plt.close(fig)
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#rho1_relax_plot(path, 'gpop', 'rho1')

def rho1_eff_pot_plot(path, input_file, output_file):
    '''requires the path to the 'gpop' file as input as well as the name of output png
    plots last time step rho_B(blue) and rho_I(red) and eff. potentials vs grid'''
    # import df
    df = rho1_dt_read(path, input_file)
    _dirpath = path.split('scan')[0]+'scan'+path.split('scan')[1][0:7] # scan path
    _dict = param_from_path(_dirpath) # parameter library
    # last time step
    label = df.axes[0].levels[0].values[-1]
    df = df.xs(label, level=0)
    # assign values
    grid = df.index.values
    rho_A = df['rho_x'].values
    rho_B = df['rho_y'].values
    ymax = max(rho_A.max(), rho_B.max())
    # effective potentials
    VeffA = (V_lat(grid, _dict['V0'], _dict['disp']) + _dict['gAB'] * _dict['nB'] * rho_B)/ _dict['V0']
    VeffB = V_box(grid, grid.min(), grid.max()) + _dict['gAB'] * _dict['nA'] * rho_A

    # plot options
    # initialize a figure artist
    fig, (ax1l, ax2l) = plt.subplots(ncols=2, sharex=True, figsize=(13, 13*0.3))
    ax1r = ax1l.twinx()
    ax2r = ax2l.twinx()

    # customize left axes of first figure
    ax1l.set_xlim(left=grid.min(), right=grid.max())
    ax1l.set_ylim(bottom=0, top=5*ymax)
    ax1l.set_xlabel(r'$z$', fontsize=20)
    ax1l.set_ylabel(r'$\rho_1$', fontsize=20)
    ax1l.tick_params(axis="both", labelsize=20)
    # customize right axes of first figure
    spectrum = pd.read_csv(_dirpath+'eigenenergiesA', names=['E']).iloc[:7] # low-energy spectrum of majority
    spectrum = spectrum['E'].values
    spectrum = spectrum / _dict['V0']
    ax1r.set_ylim(bottom=min(VeffA), top=spectrum[-1])
    ax1r.set_ylabel(r'$V_{A}^{eff}$', fontsize=20)
    ax1r.tick_params(axis="both", labelsize=20)
    ax1r.yaxis.set_major_locator(ticks.MaxNLocator(nbins=7))
    # energy eigenvalues of one-body effective Hamiltonian of majority
    for item in spectrum:
        ax1r.axhline(y=item, color='royalblue', linewidth=1)
    # create curves
    ln1 = ax1l.plot(grid, rho_A, 'b')[0] # majority density
    ln2 = ax1r.plot(grid, VeffA, 'k--')[0] # majority trap
    line_labels = [r'$\rho_1^{A}$', r'$V_{A}^{eff}$']
    # opaque legend
    ax1l.set_zorder(1) # make it on top
    ax1l.set_frame_on(False) # make it transparent
    ax1r.set_frame_on(True) # make sure there is any background
    ax1l.legend(handles=[ln1, ln2], labels=line_labels,
                loc="upper right", edgecolor='black', facecolor='white',
                fancybox=True, framealpha=1, shadow=True, borderpad=1, fontsize=15)

    # customize left axes of second figure
    ax2l.set_xlim(left=grid.min(), right=grid.max())
    ax2l.set_ylim(bottom=0, top=1.2*ymax)
    ax2l.set_xlabel(r'$z$', fontsize=20)
    ax2l.set_ylabel(r'$\rho_1$', fontsize=20)
    ax2l.tick_params(axis="both", labelsize=20)
    # customize right axes of second figure
    spectrum = pd.read_csv(_dirpath+'eigenenergiesB', names=['E']).iloc[:7] # low-energy spectrum of species I
    spectrum = spectrum['E'].values
    ax2r.set_ylim(bottom=min(VeffB), top=spectrum[-1])
    ax2r.set_ylabel(r'$V_{B}^{eff}$', fontsize=20)
    ax2r.tick_params(axis="both", labelsize=20)
    ax2r.yaxis.set_major_locator(ticks.MaxNLocator(nbins=7))
    # energy eigenvalues of one-body effective Hamiltonian of species I
    for item in spectrum:
        ax2r.axhline(y=item, color='hotpink', linewidth=1)
    # create curves
    ln3 = ax2l.plot(grid, rho_B, 'r')[0] # impurity density
    ln4 = ax2r.plot(grid, VeffB, 'k--')[0] # impurity trap
    line_labels = [r'$\rho_1^{B}$', r'$V_{B}^{eff}$']
    # opaque legend
    ax2l.set_zorder(1) # make it on top
    ax2l.set_frame_on(False) # make it transparent
    ax2r.set_frame_on(True) # make sure there is any background
    ax2l.legend(handles=[ln3, ln4], labels=line_labels,
                loc="upper right", edgecolor='black', facecolor='white',
                fancybox=True, framealpha=1, shadow=True, borderpad=1, fontsize=15)
    # save
    plt.tight_layout()
    fig.savefig(path+output_file+'.eps', format='eps')
    plt.close(fig)
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0465/relax/'
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# path = scan_path(chiffre_path, chiffre, gAA=-0.4, gAB=4.0)[0]+'relax/'
# print(path)
# rho1_eff_pot_plot(path, 'gpop', 'rho1_eff_pot')


def plot_custom(ax, t, x, z, fontsize=25):
    '''requires an axes artist and (t,x,z) data as input
    customizes subplot and draws contour lines'''
    # color map
#    cmap = plt.cm.get_cmap('inferno')
    cmap = plt.cm.get_cmap('gray')
    # positions of the contour lines
    levels = ticks.MaxNLocator(nbins=15).tick_values(z.min(), z.max())
    # normalization which relates level bins to the color of cmap
    norm = colors.BoundaryNorm(levels, ncolors=cmap.N, clip=True)
    # axes boundaries
    ax.set_xlim(left=t.min(), right=t.max())
    ax.set_ylim(bottom=x.min(), top=x.max())
    # ticks
    ax.tick_params(axis="both", labelsize=fontsize)

#    return ax.pcolormesh(t, x, z, cmap=cmap, norm=norm)
    return ax.contourf(t, x, z, cmap=cmap, levels=levels, norm=norm)

def rho_dif_to_SMF(path, input_file):   
    dx = extract_weights(main_dir, 'dvr_weights')[0]
    path1 = path
    dic = param_from_path(path1)
    path2 = scan_path(chiffre_path[0:-1]+'_SMF/', chiffre, eig=1, V0=dic['V0'], gAB=dic['gAB'], gAA=dic['gAA'])[0]
     
    if input_file.startswith('gpop'):
        if input_file.endswith('A'):
            rho1 = rho1_relax_read(path1, input_file[0:-1])[1]
            rho2 = rho1_relax_read(path2, input_file[0:-1])[1]
        else:
            rho1 = rho1_relax_read(path1, input_file[0:-1])[2]
            rho2 = rho1_relax_read(path2, input_file[0:-1])[2]         
    else:
        rho1 = rhor_relax_read(path1, input_file)[1]
        rho2 = rhor_relax_read(path2, input_file)[1]
    return np.sum(np.abs(rho1 - rho2))*dx

#%%
###############################################################################
############### obdm, tbdm and correlation functions ##########################
###############################################################################

def rhor_relax_read(path, input_file):
    '''requires the path to the 'dmat2_dofX_dofY_grid' file as input
    returns relative distance one-body density'''
    # grid info
    grid = extract_weights(main_dir, 'dvr')
    dx = extract_weights(main_dir, 'dvr_weights')[0]
    ngp = len(grid)
    # import
    df = pd.read_csv(path+input_file, sep=r'\s+',
                     names=['time', 'gridx', 'gridy', 'dmat'], index_col=False)
    # calculate relative distances
    df['gridx'] = np.array([grid[i] for i in range(ngp) for j in range(ngp)]).flatten()
    df['gridy'] = np.array([grid for i in range(ngp)]).flatten()
    df['delta'] = df['gridx']-df['gridy']
    df['delta'] = df['delta'].apply(lambda x: float('%.9f' % x))
    # relative grid
    rgrid = sorted(list(set(df['delta'].values)))
    if len(rgrid) != ngp*2-1:
        print('relative grid is wrong')
    # rho(r) values 
    rhor = [df[df['delta'] == i]['dmat'].values.sum()*dx for i in rgrid]
#    print(abs(sum(rhor)*dx-1))
    if abs(sum(rhor)*dx-1) > 10**-6:
        print('norm is violated')
    return (np.array(rgrid), np.array(rhor))
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
# rhor_relax_read(path, 'dmat2_dof1_dof1_grid')

def rhor_relax_plot(path, input_file, output_file, title=''):
    '''requires the path to the 'gpop' file as input as well as the name of output png
    plots last time step rho_B(blue) and rho_I(red) and trapping potentials vs grid'''
    # import
    grid, rhor = rhor_relax_read(path, input_file)
    # plot options
    # initialize a figure artist
    fig = plt.figure(figsize=(8.0, 8.0/2))
    # initialize an axes artist and customize it
    ax = fig.add_subplot(1, 1, 1)
    ax.set_title(title, fontsize=20)
    ax.set_xlim(left=grid.min(), right=grid.max())
    ax.set_ylim(bottom=0, top=1.2*rhor.max())
    ax.set_xlabel(r'$z [a.u.]$', fontsize=20)
    ax.set_ylabel(r'$\rho_r$ [a.u.]', fontsize=20)
    ax.tick_params(axis="both", labelsize=20)
    # create curves
    ax.plot(grid, rhor, 'b', label=r'$\rho_{rel}$')
    # legend
    ax.legend(loc='upper right', shadow=True, fontsize=10)
    # save
    fig.savefig(path+output_file+'.eps', bbox_inches='tight', format='eps')
    plt.close(fig)
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
#pathes = scan_path(chiffre_path, chiffre, eig='01')
#chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
#pathes = scan_path(chiffre_path, chiffre, eig='01')
#chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
#pathes = scan_path(chiffre_path, chiffre, eig='01')
#for path in pathes:
#    rho1_relax_plot(path, 'gpop', 'rho1')

def dmatname_to_labels(name):
    '''requires file name 'dmat_dofX_grid' or 'dmat2_dofX_dofY_grid' as input
    returns two string labels'''
    # check for dmat2
    if name.startswith('dmat2'):
        lbl = name.split('_') # string split
        # check for the first species
        if lbl[1] == 'dof1':
            x = 'B'
        elif lbl[1] == 'dof2':
            x = 'I'
        # check for the second species
        if lbl[2] == 'dof1':
            y = 'B'
        elif lbl[2] == 'dof2':
            y = 'I'
    # check for dmat
    elif name.startswith('dmat'):
        lbl = name.split('_') # string split
        # check for species
        if lbl[1] == 'dof1':
            x = 'B1'
            y = x
        elif lbl[1] == 'dof2':
            x = 'I1'
            y = x
    else:
        print('wrong dmat file')
        x = ''
        y = ''
    return x, y
#print(dmatname_to_labels('dmat_dof1_grid'))
#print(dmatname_to_labels('dmat_dof2_grid'))
#print(dmatname_to_labels('dmat2_dof1_dof1_grid'))
#print(dmatname_to_labels('dmat2_dof2_dof2_grid'))
#print(dmatname_to_labels('dmat2_dof1_dof2_grid'))

def dmat(path, input_file):
    '''requires the path to the 'dmat_dofX_grid'
    or 'dmat2_dofX_dofY_grid' file as input
    returns a list of 2D arrays (gridX, gridY, dmat)'''
    # get axis
    grid = extract_grid(path, 'gpop')
    gridx, gridy = np.meshgrid(grid, grid, indexing='ij')
    # get values
    df = pd.read_csv(path+input_file, sep=r'\s+',
                     names=['time', 'gridx', 'gridy', 'dmat'], index_col=False)
    dm = df['dmat'].values
    dm = np.array(np.split(dm, len(grid)))
    # remove graphical imperfections (white stripes)
    rows, columns = dm.shape
    for i in range(rows):
        for j in range(columns):
            if abs(dm[i,j]) < 10**-6:
                dm[i,j] = 0
    return gridx, gridy, dm
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/polaron/eigenstates/ho_NI_1/scan02_0001/relax/01/'
#print(dmat(path, 'dmat2_dof1_dof1_grid'))

def cor_fct(path, input_file):
    '''requires the path to the 'dmat_dofX_grid'
    or 'dmat2_dofX_dofY_grid' file as input
    returns a list of 2D arrays (gridX, gridY, cor)'''
    # get axis
    grid = extract_grid(path, 'gpop')
    gridx, gridy = np.meshgrid(grid, grid, indexing='ij')
    # get values
    df = pd.read_csv(path+input_file, sep=r'\s+',
                     names=['time', 'gridx', 'gridy', 'dmat'], index_col=False)
    dm = df['dmat'].values
    dm = np.array(np.split(dm, len(grid)))
    # get normalization functions
    df = rho1_dt_read(path, 'gpop')
    # last time step densities
    label = df.axes[0].levels[0].values[-1]
    rho = df.xs(label, level=0)
    # dict for different cases
    switch = {'B': rho['rho_x'].values,
              'I': rho['rho_y'].values,
              'B1': list(map(math.sqrt, rho['rho_x'].values)),
              'I1': list(map(math.sqrt, rho['rho_y'].values))}
    # identify cases from file name
    x, y = dmatname_to_labels(input_file)
    # assign normalization
    rho1 = switch[x]
    rho2 = switch[y]
    for i, amp1 in enumerate(rho1):
        for j, amp2 in enumerate(rho2):
            dm[i,j] = dm[i,j] - (amp1 * amp2)
            if abs(dm[i,j]) < 10**-6:
                dm[i,j] = 0
    return gridx, gridy, dm
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/polaron/eigenstates/ho_NI_1/scan02_0001/relax/01/'
#print(cor_fct(path, 'dmat2_dof1_dof2_grid'))

def dmat_plot(path, input_file, output_file, title='', fontsize=20, plt_fct=dmat):
    '''requires the path to the 'dmat_dofX_grid'
    or 'dmat2_dofX_dofY_grid' file as input
    as well as the name of output png
    draws a density plot dmat(X,Y)'''
    # load
    gridx, gridy, dm = plt_fct(path, input_file)
    # initialize a figure and an axes artists
    fig, ax = plt.subplots(nrows=1)
    # modify figure size
    fig.set_size_inches(6.0, 6.0*0.8)
    # axes customization
    subplot = plot_custom(ax, gridx, gridy, dm, fontsize=fontsize)
    ax.set_xlabel(r"$z [a_M]$", fontsize=fontsize)
    ax.set_ylabel(r"$z' [a_M]$", fontsize=fontsize)
    ax.set_title(title, fontsize=fontsize-5)
    ax.locator_params(tight=True, nbins=7)
    # legend
    cbar = fig.colorbar(subplot, ax=ax, shrink=1.0, aspect=20)
    cbar.set_label('', fontsize=fontsize+5)
    # adjust subplot params so that the subplots fit in to the figure area
    fig.tight_layout()
    fig.savefig(path+output_file+'.eps', bbox_inches='tight', format='eps')
    plt.close(fig)
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/polaron/eigenstates/ho_NI_1/scan02_0001/relax/01/'
#dmat_plot(path, 'dmat_dof1_grid', 'obdmB')
#dmat_plot(path, 'dmat_dof2_grid', 'obdmI')
#dmat_plot(path, 'dmat2_dof1_dof1_grid', 'tbdmBB')
#dmat_plot(path, 'dmat2_dof1_dof2_grid', 'tbdmBI')
#dmat_plot(path, 'dmat_dof1_grid', 'corB', plt_fct=cor_fct)
#dmat_plot(path, 'dmat_dof2_grid', 'corI', plt_fct=cor_fct)
#dmat_plot(path, 'dmat2_dof1_dof1_grid', 'corBB', plt_fct=cor_fct)
#dmat_plot(path, 'dmat2_dof1_dof2_grid', 'corBI', plt_fct=cor_fct)

#%%
###############################################################################
############################# observables #####################################
###############################################################################

obs_list = ['exp_proj_1', 'exp_proj_2', 'exp_proj_3','exp_proj_4']

def obs_relax_read(path, input_file):
    '''requires the path to observable file (time-independent) as input
    returns the expectation value'''
    try:
        df = pd.read_csv(path+input_file, sep=r'\s+', names=['Re', 'Im'])
        return df['Re'][0]
    except FileNotFoundError:
#        return 'file not found'
        print('NaN')
        return 0


#%%
###############################################################################
############################## exact diag #####################################
###############################################################################

def extractSPF(path, node, mOrb):
    '''qdtk_analysis.x -rst bra -opr hamilt_prep -psi psi2 -extrcoef x'''
    '''node is an integer (coef_of_nd_x file needs to exist, where x=node)'''
    '''extractSPF(node) is a numpy.ndarray containing m2 elements; these are SPFs on the grid'''
    '''extractSPF(node)[i] is a numpy.ndarray containing ngp elemets; this is the i.th SPF on the grid'''
    '''extractSPF(node)[i][j] is a numpy.complex128; this is the j.th gridvalue of the i.th SPF'''
    # column labels
    col = np.empty(2+2*mOrb, dtype=object)
    col[0] = 'time'
    col[1] = 'grid'
    for j in range(mOrb):
        col[2+2*j] = 'ReSPF'+str(j+1)
        col[2+2*j+1] = 'ImSPF'+str(j+1)
    # import file with SPF info
    df = pd.read_csv(path+'coef_of_nd_'+str(node), sep=r'\s+', names=col)
    # last time step
    last_t =list(set(df['time'].values))[-1]
    df = df[df['time'] == last_t]

    # convert to complex numbers
    df = df.apply(lambda x: x+0J if  x.name in ['ReSPF'+str(j+1) for j in range(mOrb)] else x)
    df = df.apply(lambda x: x*1J if  x.name in ['ImSPF'+str(j+1) for j in range(mOrb)] else x)

    # assemble Re+Im into separate column for each SPF
    for j in range(mOrb):
        df['coefSPF'+str(j+1)] = df['ReSPF'+str(j+1)] + df['ImSPF'+str(j+1)]
    # rearrange in a format suitable for MCTDH
    SPFs = np.array([df['coefSPF'+str(j+1)] for j in range(mOrb)], dtype=np.complex128)
    return SPFs

#%%
###############################################################################
############### natural populations ###########################################
###############################################################################

def natpop_dt_read(path, input_file):
    '''requires the path to the 'natpop' file as input
    returns a df with multiindex: (time, orbital) | m1 | m2B | m2I'''
    # initialize
    df = pd.DataFrame(dtype='float64')
    s = pd.Series(dtype='float64')
    times = pd.Series(dtype='float64')
    # file iteration by line
    with open(path+input_file) as f:
        for line in f:
            ls = line.split()
            stripped = line.strip()
            # append previous series to the df
            if re.match(r'^node', stripped):
                df = pd.concat([df, s], ignore_index=True, axis=1)
            # initialize a new series
            if re.match(r'^m', stripped):
                s = pd.Series(ls[1:])
            # append further values to the series until new node is encountered
            if re.match(r'^\d', stripped):
                s = s.append(pd.Series(ls), ignore_index=True)
            # keep track of time steps
            if re.match(r'^#time', stripped):
                times = times.append(pd.Series(float(ls[1])), ignore_index=True)
    # append the last series to the df
    df = pd.concat([df, s], ignore_index=True, axis=1)
    # reshape df
    df = df.drop(0, axis='columns')
    dfout = pd.DataFrame() # initialize output df
    for j in range(df.shape[1]//3): # for each time step
        df = df.rename(columns={3*j+1:'m1', 3*j+2:'m2B', 3*j+3:'m2I'}) # rename old columns
        multind = pd.MultiIndex.from_product([ [times.iloc[j]], range(df.shape[0]) ],
                                             names=['time', 'orbital']) # set multiindex
        dftemp = df.iloc[:, 3*j:3*j+3] # cut out a time chunk from the old df
        dftemp = dftemp.set_index(multind) # assign a multiindex to it
        dfout = pd.concat([dfout, dftemp]) # append to the output df
    dfout = dfout.astype('float') # convert df values to float
    dfout = dfout.applymap(lambda x: '%8.3f' %x) # convert df values to string with some precision
    return dfout
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#print(natpop_dt_read(path, 'natpop'))

def natpop_relax_read(path, input_file):
    '''requires the path to the 'natpop' file as input
    returns a df containing last time step natural populations: | m1 | m2B | m2I'''
    print(path)
    df = pd.DataFrame(dtype='float64')
    try:
        df = natpop_dt_read(path, input_file)
    except FileNotFoundError:
        return df

    last = df.axes[0].levels[0].values[-1] # last time step
    df = df.xs(last, level=0) # slice out

    return df
# path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
# print(natpop_relax_read(path, 'natpop'))

def entropy_relax_read(path, input_file, **kwargs):
    '''requires the path to the 'natpop' file as input
    returns a list of entropies'''
    # load entropy
    df = natpop_relax_read(path, input_file)
    if df.empty:
        return (-1,-1,-1)

    # von Neumann entropy
    SvN_list = np.empty(3, dtype=float) # initialize an empty array
    for i, item in enumerate(df.columns.values): # iterate through columns
        val = df[item] # a series
        val = [float(i)/1000 for i in val if i.strip() != 'nan'] # float conversion
        val = [-i*math.log(i) for i in val if i != 0] # apply math equation
        SvN_list[i] = '%.3f' % sum(val) # summing up
    if 'index' in kwargs:
        SvN_list = SvN_list[kwargs['index']]

    return SvN_list
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp/gAA_05/scan63_0001/relax/'
#print(entropy_relax_read(path, 'natpop', index=0))

def natorbs_relax_read(path, input_file):
    df = pd.read_csv(path+input_file, sep=r'\s+', header=None, dtype='float64')
    dim = df.shape[1] 
    a = ['Re_'+str(j+1) for j in range(dim//2-1)]
    b = ['Im_'+str(j+1) for j in range(dim//2-1)]    
    cols = ['time', 'grid']
    cols.extend([item for sublist in zip(a,b) for item in sublist])
    cols = dict(zip(range(dim), cols))
    df = df.rename(columns=cols)
    df = df.drop(columns=['time'])
    
#    output = [df['Re_'+str(j+1)].values**2 + df['Im_'+str(j+1)].values**2 for j in range(dim//2-1)]
    output = [df['Re_'+str(i+1)].values + 1j*df['Im_'+str(i+1)].values for i in range(dim//2-1)]
    return output
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp/gAA_05/scan63_0001/relax/'
# df = natorbs_relax_read(path, 'evec_dmat_dof1_grid')

def natorbs_plot(path, input_file, output_file):
    '''requires a list of scans, a list of labels and a list of styles
    plots functional dependence of observables on some parameter'''    
    orbs = natorbs_relax_read(path, input_file)
    grid = extract_grid(path, 'gpop')
    df = natpop_relax_read(path, 'natpop')
    natpops = df.iloc[:, int(re.search(r'\d+', input_file )[0])].values
    # initialize a figure artist
    fig, axs = plt.subplots(nrows=1, ncols=len(orbs), figsize=(len(orbs)*12, 12))

    for ind, ax in enumerate(axs):
        ax.plot(grid, orbs[ind], label=str(ind+1))
        for item in np.arange(-0.4, 0.6, 0.2):
            ax.axvline(x=item, color='hotpink', linewidth=1, linestyle='--')    

        fontsize=45
        labelsize=45
        # plot options
        ax.set_xlim(left=grid.min(), right=grid.max())
        ax.set_ylim(bottom=orbs[ind].min(), top=orbs[ind].max())
        ax.set_xlabel(r'$x$', fontsize=fontsize)
        ax.set_ylabel(r'$|\varphi_j|^2$', fontsize=fontsize)
        ax.tick_params(axis="both", labelsize=labelsize)
        ax.set_title(natpops[ind], fontsize=fontsize)
    # save
    plt.tight_layout()
    fig.savefig(path+output_file+'.eps', bbox_inches='tight', format='eps')
    plt.close(fig)
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0002/relax/'
# natorbs_plot(path, 'evec_dmat_dof1_grid', 'natorbsA')
# natorbs_plot(path, 'evec_dmat_dof2_grid', 'natorbsB')

def natpops2_relax_read(path, input_file):
    df = pd.read_csv(path+input_file, sep=r'\s+', header=None, dtype='float64')        
    output = df.iloc[0].values[1:]
    output = list(map(abs, output))
    return output
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp/gAA_05/scan63_0001/relax/'
# print(natpops2_relax_read(path, 'eval_dmat2_dof1_dof1'))

def natorbs2_relax_read(path, input_file):
    df = pd.read_csv(path+input_file, sep=r'\s+', header=None, dtype='float64')        
    dim = df.shape[1] 
    a = ['Re_'+str(j+1) for j in range(dim//2-1)]
    b = ['Im_'+str(j+1) for j in range(dim//2-1)]    
    cols = ['time', 'gridx', 'gridy']
    cols.extend([item for sublist in zip(a,b) for item in sublist])
    cols = dict(zip(range(dim), cols))
    df = df.rename(columns=cols)
    df = df.drop(columns=['time'])
    
    output = [df['Re_'+str(i+1)].values + 1j*df['Im_'+str(i+1)].values for i in range(dim//2-1)]
    return output
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp/gAA_05/scan63_0001/relax/'
# print(natorbs2_relax_read(path, 'evec_dmat2_dof1_dof1_grid'))

def uhlman_fidelity(natpop1, natorb1, natpop2, natorb2):
    dx = extract_weights(main_dir, 'dvr_weights')
    len1 = len(natpop1)
    len2 = len(natpop2)
    int_arr = np.zeros((len1,len2), dtype=complex)
    if abs(np.vdot(natorb1[0], np.multiply(natorb1[0], dx))-1.0) > 10.**(-12):
        print('norm of natural orbitals is violated. check natorbs_relax_read')

    for i in range(len1):
        for j in range(len2):
#            int_arr[i,j] = np.vdot(natorb1[i],natorb2[j])*dx
            int_arr[i,j] = np.vdot(natorb1[i],np.multiply(natorb2[j],dx))
    wmat = np.zeros((len1,len1), dtype=complex)
    for i in range(len1):
        for j in range(len1):
            lst = [natpop2[k]*int_arr[i,k] * np.conj(int_arr[j,k]) for k in range(len2)]
            
            wmat[i,j] = np.sqrt(natpop1[i]*natpop1[j]) * np.sum(lst)
    evals = np.around(eigh(wmat, eigvals_only=True), decimals=18)
    return np.sum(np.sqrt(evals))
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp/gAA_05/scan63_0001/relax/'
# natpop1 = natpops2_relax_read(path, 'eval0_dmat2_dof1_dof1')
# natpop2 = natpops2_relax_read(path, 'eval_dmat2_dof1_dof1')
# natorb1 = natorbs2_relax_read(path, 'evec0_dmat2_dof1_dof1_grid')
# natorb2 = natorbs2_relax_read(path, 'evec_dmat2_dof1_dof1_grid')
# print(uhlman_fidelity(natpop1, natorb1, natpop2, natorb2))

def give_uhlman_fidelity(path, species):
    # species selection
    if species == 'A':
        ind = 1
        lbl = "m2B"
    if species == 'B':
        ind = 2
        lbl = "m2I"

    # first density decomposition
    natpop1 = natpop_relax_read(path, 'natpop0')[lbl].values
    natpop1 = [float(i)/1000 for i in natpop1 if i.strip() != 'nan'] # float conversion
    natorb1 = natorbs_relax_read(path, 'evec0_dmat_dof'+str(ind)+'_grid')
    # second density decomposition
    natpop2 = natpop_relax_read(path, 'natpop')[lbl].values
    natpop2 = [float(i)/1000 for i in natpop2 if i.strip() != 'nan'] # float conversion
    natorb2 = natorbs_relax_read(path, 'evec_dmat_dof'+str(ind)+'_grid')

    res = uhlman_fidelity(natpop1, natorb1, natpop2, natorb2)   
    return res
# path = 'Z:/lattice/special_issue/single_imp/gAA_05/scan63_0111/relax/'   
# print(give_uhlman_fidelity(path, 'A'))
    
def give_uhlman_2body(path, input_file):
    with open(path+input_file) as f:
        for line in f:
            res = line
    return res
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp/gAA_05/scan63_0111/relax/'   
# print(give_uhlman_2body(path, 'uhlmann2_AA'))
###############################################################################
######################### number state analysis ###############################
###############################################################################

def split_list(alist, parts=1):
    '''splits a list in equal parts'''
    length = len(alist)
    return [ alist[i*length // parts : (i+1)*length // parts] for i in range(parts) ]

def binom(N, m):
    '''requires number of particles N and number of orbitals m
    calculates the dimension of the bosonic Fock space'''
    return int(math.factorial(N+m-1)/math.factorial(N)/math.factorial(m-1))
#print(binom(2,12))

def ns_energy(array, spectrum):
    '''requires ns array and one-body spectrum
    returns its energy in dimensionless units'''
    energy = np.dot(array, spectrum[:len(array)])
    return energy
#print(ns_energy(np.array([5,3]), np.array([0.5,1.5,2.5])))

def numpy_to_string(array):
    '''requires an array of integers as input, e.g. [0,2,5,9]
    returns a single string of concatenated integers, i.e. '0 2 5 9' '''
    arr = array.astype(str)
    return ' '.join(arr)
#print(numpy_to_string(np.array([5,0,0,1,0,0])))

def ns_list(N, m, spectrum):
    '''requires number of particles N, number of orbitals m and one-body spectrum
    returns all possible binom(N+m-1,N) configurations
    pay attention to energy filter excluding configurations'''
    # distribute particles over orbitals
    zieh = list(it.combinations_with_replacement(range(m), N))
    # empty array to accumulate data
    output = np.empty(int(binom(N, m)), dtype=object)
    # convert orbital representation into ns representation
    for i, el in enumerate(zieh):
        event = np.bincount(el)
        event = np.pad(event, (0, m-np.size(event)), 'constant')
        # filter low lying excitations
        if ns_energy(event, spectrum) < N*spectrum[0]+spectrum[15]: # !!! energy filter may cause problems !!!
            output[i] = event
    return output[ pd.notna(output) ]

def trunc_file(N, m, spectrum, name):
    '''requires number of particles N, number of orbitals m,
    one body spectrum and the name of truncation file
    returns a file to perform ns analysis w.r.t. specified list of number states'''
    arr = ns_list(N, m, spectrum) # low-energy number states
    file = open(name, 'w') # create a new file
    file.write("$ns_parameters \n") #
    file.write(str(len(arr)) + ' ' + str(m) + ' \n') # amount of ns and orbitals
    file.write("$ns \n")
    for j in [numpy_to_string(x) for x in arr]: # write ns into the file
        file.write(j + '\n')
    file.close() # close
#trunc_file(5, 5, [0.5+i for i in range(20)], 'nsB')
#trunc_file(1, 2, [5.5*(0.5+i) for i in range(20)], 'nsI')

def ns_product(NB, mB, spectrumB, NI, mI, spectrumI):
    '''requires number of particles, orbitals and one body spectra of both species
    returns a df: ns_B | ns_I '''
    # combine ns of both species
    combi = list(it.product(ns_list(NI, mI, spectrumI),
                            ns_list(NB, mB, spectrumB)))
    df = pd.DataFrame(combi, columns=['ns_I', 'ns_B'])
    df = df.reindex(columns=['ns_B', 'ns_I'])

    df['energy'] = df['ns_B'].apply(lambda x: ns_energy(x, spectrumB))
    df['energy'] += df['ns_I'].apply(lambda x: ns_energy(x, spectrumI))
    return df
#print(ns_product(NB=5, mB=8, spectrumB=[0.5+i for i in range(20)],
#                 NI=2, mI=8, spectrumI=[4.0000*(0.5+i) for i in range(20)]))

def ns_analysis_read(path, input_file):
    '''requires the path to the 'ns_out' as input
    returns a list (Re, Im, Abs2)'''
    print(path)
    # open coefficient file and import data
    file = open(path+input_file, 'r')
    data = file.read().split()
    file.close()
    # restructure imported coefficients
    lst = list(map(float, data)) # convert to float
    lst.pop(0) # time step
    lst = split_list(lst, parts=3) # separate real part, im part and abs value
    return lst
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#print(ns_analysis_read(path, 'ns_out'))

def projection_norm(path, input_file):
    '''requires the path to the 'ns_out' as input
    returns projectors completeness: sum_i |c_i|^2'''
    # open coefficient file and import data
    lst = ns_analysis_read(path, input_file)
    return '%.6f' % sum(lst[2])
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#print(projection_norm(path, 'ns_out'))

def ns_info(path, input_file):
    '''requires the path to the 'ns_out' as input
    returns a df: ns_B | ns_I | energy | Abs(c)^2'''
    # scan directory path
    if 'relax' in path:
        _dirpath = path.split('relax')[0] # scan path
    else:
        _dirpath = path
    # load parameters
    dic =  param_from_path(_dirpath)
    NB = int(dic['nA'])
    mB = int(dic['mA1'])
    NI = int(dic['nB'])
    mI = int(dic['mB1'])
    spectrumB = pd.read_csv(_dirpath+'eigenenergiesA', names=['E'])['E'].values
    spectrumI = pd.read_csv(_dirpath+'eigenenergiesB', names=['E'])['E'].values
    # product states
    df = ns_product(NB, mB, spectrumB, NI, mI, spectrumI)
    # open coefficient file and import data
    lst = ns_analysis_read(path, input_file)
    # put into df
    try:
        df['abs2'] = lst[2]
    except ValueError:
        print('function "ns_info"causes troubles')
        print('trying to append to a df a column with a different number of rows')
        print('modify energy filtering inside "ns_list" function')
        df['abs2'] = [-1 for x in range(df.shape[0])]
    return df
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
# print(ns_info(path, 'ns_out'))           

def ns_e(path, input_file):
    '''requires the path to the 'ns_out' as input
    returns ns energies sorted in ascending order'''
    # filter
    df = ns_info(path, input_file)
    del df['abs2']
    df = df.sort_values(by='energy')
    df.index = range(df.shape[0])
    return df.head(10)
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#print(ns_e(path, 'ns_out'))

def ns_abs2(path, input_file):
    '''requires the path to the 'ns_out' as input
    returns ns contributions sorted in descending order'''
    # filter
    df = ns_info(path, input_file)
    del df['energy']
    df = df.sort_values(by='abs2', ascending=False)
    df['abs2'] = df['abs2'].apply(lambda x: '%5.3f' % x)
    df.index = range(df.shape[0])    
    return df.head(10)
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# path = scan_path(chiffre_path, chiffre, gAB=0.0, gAA=-3.0)[0]+'relax/'
# print(sum(list(map(float,df.values))))
# print(ns_abs2(path, 'ns_out'))

def ns_extract_coeff(path, input_file, nsB_str='4 1', nsI_str='1 0'):
    df = ns_info(path, input_file)
    df['test'] = df['ns_B'].apply(lambda x: numpy_to_string(x).startswith(nsB_str)) & df['ns_I'].apply(lambda x: numpy_to_string(x).startswith(nsI_str))
    df = df[ df['test'] == True ]
    return float(df['abs2'].values[0])
# path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
# print(ns_extract_coeff(path, 'ns_out'))

def residue(path, input_file):
    cg = ns_analysis_read(path, 'cg')
    co = ns_analysis_read(path, 'co')
    
    re = np.dot(cg[0], co[0]) + np.dot(cg[1], co[1])
    im = np.dot(cg[1], co[0]) - np.dot(cg[0], co[1])
    
    return re**2+im**2

# %%
def amplitude_read(input_file, func, name='data', par1='gAB', par2='V0', *args, **filters):
    '''requires an input file to analyze and an analyzing function
    optionally one can provide filters for the scan parameter values.
    returns three 2D arrays (xx, yy, zz)'''
    df = par_chiffre_read(chiffre_path, chiffre) # all pathes
    # filters
    for key, val in filters.items():
        df = df[ df[key] == val ]
#    df = df[ df['gIB'] > 0 ]
    # gather info
    df = df[[par1, par2, 'path']] # keep the relevant columns
    df = df.sort_values(by=[par1, par2]) # sort
    df['val'] = df.apply(lambda x: func(x.path+'relax/', input_file, *args), # !!! warning !!!
                         axis=1) # create amplitude values
    df.to_csv('D:/Downloads/'+name, index=False, header=True, quoting=csv.QUOTE_NONE, escapechar=' ') # !!!
    # bring into shape suitable for plotting
    xx = np.array(df[par1]) # par1 gIB
    yy = np.array(df[par2]) # par2 eta
    zz = np.array(df['val']) # val
    ln = len(set(xx)) # partition length
    xx = np.array(np.split(xx, ln))
    yy = np.array(np.split(yy, ln))
    zz = np.array(np.split(zz, ln))
    return (xx, yy, zz)

def plot_custom_alt(ax, t, x, z, fontsize=25, bins=40):
    '''requires an axes artist and (t,x,z) data as input
    customizes subplot and draws contour lines'''
    # color map
    cmap = plt.cm.get_cmap('inferno')
    # positions of the contour lines
    levels = ticks.MaxNLocator(nbins=bins).tick_values(0, 1.0)
#    levels = ticks.MaxNLocator(nbins=1000).tick_values(0, z.max())
    # normalization which relates level bins to the color of cmap
    norm = colors.BoundaryNorm(levels, ncolors=cmap.N, clip=True)
    # axes boundaries
    ax.set_xlim(left=t.min(), right=t.max())
    ax.set_ylim(bottom=x.min(), top=x.max())
    # ticks
    ax.tick_params(axis="both", labelsize=fontsize)

    # return ax.pcolormesh(t, x, z, cmap=cmap)
    return ax.contourf(t, x, z, cmap=cmap, levels=levels, norm=norm, linewidths=20)

def amplitude_plot(data, output_path, output_file, title='', fontsize=20, bins=40):
    '''requires a list of 2D arrays (xx,yy,zz) as well as the name of output png.
    draws an amplitude plot from 3D data'''
    # load
    xx = data[0] # par1 gIB
    yy = data[1] # par2 eta
    zz = data[2] # val
    # initialize a figure
    fig = plt.figure(figsize=(8.0, 8.0))
    # initialize an axes artist and customize it
    ax = fig.add_subplot(1, 1, 1)
    subplot = plot_custom_alt(ax, xx, yy, zz, fontsize=fontsize, bins=bins)
    ax.set_xlabel(r'$g_{AB}$', fontsize=fontsize+5)
    ax.set_ylabel(r'$V$', fontsize=fontsize+5)
    # ax.set_ylabel(r'$g_{AA}$', fontsize=fontsize+5)
    ax.locator_params(tight=True, nbins=7)
    ax.tick_params(which='major', length=7)
    ax.tick_params(which='minor', length=4)
    # remove white edges
    for c in ax.collections:
        c.set_edgecolor("face")
        c.set_linewidth(0.000000000001)
    # text labels
    # ax.text(3.5, 900, 'a)', color='k', fontsize=fontsize+5)
    ax.text(3.85, 635, 'b)', color='k', fontsize=fontsize+5)
    # ax.text(-0.25, 0.55, 'c)', color='k', fontsize=fontsize+5)
    # legend
    cbar = fig.colorbar(subplot, ax=ax, shrink=1.0, aspect=20)
    cbar.set_label(title, fontsize=fontsize+5)
    cbar.set_ticks(np.linspace(0, 1, bins//8))
    cbar.set_ticklabels(np.linspace(0, 1, bins//8))
    cbar.ax.tick_params(labelsize=fontsize-5)
    cbar.solids.set_edgecolor("face")
    # adjust subplot params so that the subplots fit in to the figure area
    ax.remove()
    fig.savefig(output_path+output_file+'.pdf', bbox_inches='tight', format='pdf', dpi=1200)
    plt.close(fig)
#%%
#out_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/Downloads/'
out_path = 'D:/Downloads/'
chiffre = 'parameter_chiffre_new'

# data = pd.read_csv(out_path+'data_fidel_maj_gAA05', sep=',')
# print(data)


# chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='V0', name='data_fidel_maj_gAA05')

# chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data2 = amplitude_read('B', give_uhlman_fidelity, par1='gAB', par2='V0', name='data_fidel_imp_gAA05')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_30/'
data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='V0', name='data_fidel_maj_gAA30')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_30/'
data2 = amplitude_read('B', give_uhlman_fidelity, par1='gAB', par2='V0', name='data_fidel_imp_gAA30')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/V_500/'
data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='gAA', name='data_fidel_maj_V0500')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/V_500/'
data2 = amplitude_read('B', give_uhlman_fidelity, par1='gAB', par2='gAA', name='data_fidel_imp_V0500')



chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
data = amplitude_read('natpop', entropy_relax_read, par1='gAB', par2='V0', name='data_entropy_gAA05')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_30/'
data = amplitude_read('natpop', entropy_relax_read, par1='gAB', par2='V0', name='data_entropy_gAA30')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/V_500/'
data = amplitude_read('natpop', entropy_relax_read, par1='gAB', par2='gAA', name='data_entropy_V0500')



chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
data = amplitude_read('natpop', residue, par1='gAB', par2='V0', name='data_residue_gAA05')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_30/'
data = amplitude_read('natpop', residue, par1='gAB', par2='V0', name='data_residue_gAA30')

chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/V_500/'
data = amplitude_read('natpop', residue, par1='gAB', par2='gAA', name='data_residue_V0500')





# chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data = amplitude_read('natpop', entropy_relax_read, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'S_vN_A_gAA05', title=r'$S_{vN}$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# data = amplitude_read('natpop', entropy_relax_read, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'S_vN_A_gAA30', title=r'$S_{vN}$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# data = amplitude_read('natpop', entropy_relax_read, par1='gAB', par2='gAA')
# amplitude_plot(data, out_path, 'S_vN_A_V0500', title=r'$S^A_{vN}$')

# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='V0')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data2 = amplitude_read('B', give_uhlman_fidelity, par1='gAB', par2='V0')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='V0')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# data2 = amplitude_read('B', give_uhlman_fidelity, par1='gAB', par2='V0')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='gAA')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# data2 = amplitude_read('B', give_uhlman_fidelity, par1='gAB', par2='gAA')

# amplitude_plot(data, out_path, 'Uhlman_A_gAA05', title=r'$F^A_1$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'Uhlman_A_gAA30', title=r'$S_{vN}$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# data = amplitude_read('A', give_uhlman_fidelity, par1='gAB', par2='gAA')
# amplitude_plot(data, out_path, 'Uhlman_A_V0500', title=r'$S_{vN}$')
    
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data = amplitude_read('natpop', residue, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'res_gAA_05', title=r'$|< \psi_0 | \psi_g >|^2$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# data = amplitude_read('natpop', residue, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'res_gAA_30', title=r'$|< \psi_0 | \psi_g >|^2$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# data = amplitude_read('natpop', residue, par1='gAB', par2='gAA')
# amplitude_plot(data, out_path, 'res_V_500', title=r'$|< \psi_0 | \psi_g >|^2$')

# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data = amplitude_read('uhlmann2_AA', give_uhlman_2body, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'Uhlman_AA_gAA05', title=r'$F^{AA}_2$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# data = amplitude_read('uhlmann2_AA', give_uhlman_2body, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'Uhlman_AA_gAA30', title=r'$F^{AA}_2$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# data = amplitude_read('uhlmann2_AA', give_uhlman_2body, par1='gAB', par2='gAA')
# amplitude_plot(data, out_path, 'Uhlman_AA_V0500', title=r'$F^{AA}_2$')   

# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# data = amplitude_read('uhlmann2_AB', give_uhlman_2body, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'Uhlman_AB_gAA05', title=r'$F^{AB}_2$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# data = amplitude_read('uhlmann2_AB', give_uhlman_2body, par1='gAB', par2='V0')
# amplitude_plot(data, out_path, 'Uhlman_AB_gAA30', title=r'$F^{AB}_2$')
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# data = amplitude_read('uhlmann2_AB', give_uhlman_2body, par1='gAB', par2='gAA')
# amplitude_plot(data, out_path, 'Uhlman_AB_V0500', title=r'$F^{AB}_2$')   

# obs_list = ['exp_proj0']
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# for obs in obs_list:
#     data = amplitude_read(obs, obs_relax_read, par1='gAB', par2='V0')
#     amplitude_plot(data, out_path, obs+'_gAA05', title=obs)
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# for obs in obs_list:
#     data = amplitude_read(obs, obs_relax_read, par1='gAB', par2='V0')
#     amplitude_plot(data, out_path, obs+'_gAA30', title=obs)
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# for obs in obs_list:
#     data = amplitude_read(obs, obs_relax_read, par1='gAB', par2='gAA')
#     amplitude_plot(data, out_path, obs+'_V0500', title=obs)

# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# param1 = 'gAB'
# param2 = 'gAA'
# ns1 = ['5 0', '1 0']
# ns2 = ['4 0 1', '1 0']
# ns3 = ['4 1', '0 1']
# ns_listic = [ns1, ns2]
# container = np.empty(len(ns_listic), dtype=object)
# for ind, ns in enumerate(ns_listic):
#     data = amplitude_read('ns_out', ns_extract_coeff, param1, param2, ns[0], ns[1])
#     amplitude_plot(data, out_path, ns[0]+'_'+ns[1], title = ns[0]+ns[1])
#     container[ind] = data[2]
# data = (data[0], data[1], np.sum(container))
# amplitude_plot(data, out_path, 'x x_x x')
#%%

def rho_vs_par_plot(list_of_scans, list_of_scans2, lbl, output_path,
                    x_lbl='', y_lbl='', title='gpops', zvet=[0.5]):
    '''requires a list of scans, a list of labels and a list of styles
    plots functional dependence of observables on some parameter'''
    # initialize a figure artist
    fig, axs = plt.subplots(nrows=2, ncols=4, sharex=False, figsize=(4*9, 12))
    # color map
    cmap = zvet
    # iterate through curves
    list_of_labels=[]
    ymaxA = 0
    ymaxB = 0
    difA = 0
    difAmin = 0
    difB = 0
    difBmin = 0
    ymaxAA = 0
    ymaxAB = 0
    difAA = 0
    difAAmin = 0
    difAB = 0
    difABmin = 0
    for ind, path in enumerate(list_of_scans):
        _dict = param_from_path(path)
        list_of_labels.append(_dict[lbl])
        color = cmap[ind]
        
        # assign values
        (x, yA, yB) = rho1_relax_read(path, 'gpop')
        xgrid = x
        ax1 = axs[0,0]
        ax2 = axs[0,1]
        if ymaxA<yA.max():
            ymaxA = yA.max()
        if ymaxB<yB.max():
            ymaxB = yB.max()
        # plot curve
        ax1.plot(x, yA, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)
        ax2.plot(x, yB, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)

        # assign values
        (x, yASMF, yBSMF) = rho1_relax_read(list_of_scans2[ind], 'gpop')
        yAdif = yA - yASMF
        yBdif = yB - yBSMF        
        ax7 = axs[1,0]
        ax8 = axs[1,1]
        if difA < yAdif.max():
            difA = yAdif.max()
        if difB < yBdif.max():
            difB = yBdif.max()
        if difAmin > yAdif.min():
            difAmin = yAdif.min()
        if difBmin > yBdif.min():
            difBmin = yBdif.min()  
        # plot curve
        ax7.plot(x, yAdif, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)
        ax8.plot(x, yBdif, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)

        # assign values
        (x, rhorAA) = rhor_relax_read(path, 'dmat2_dof1_dof1_grid')
        (x, rhorAB) = rhor_relax_read(path, 'dmat2_dof1_dof2_grid')
        ax3 = axs[0,2]
        ax4 = axs[0,3]
        if ymaxAA < rhorAA.max():
            ymaxAA = rhorAA.max()
        if ymaxAB < rhorAB.max():
            ymaxAB = rhorAB.max()
        # plot curve
        ax3.plot(x, rhorAA, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)
        ax4.plot(x, rhorAB, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)

        # assign values
        (x, rhorAASMF) = rhor_relax_read(list_of_scans2[ind], 'dmat2_dof1_dof1_grid')
        (x, rhorABSMF) = rhor_relax_read(list_of_scans2[ind], 'dmat2_dof1_dof2_grid')
        rhorAAdif = rhorAA - rhorAASMF
        rhorABdif = rhorAB - rhorABSMF        
        ax5 = axs[1,2]
        ax6 = axs[1,3]
        if difAA < rhorAAdif.max():
            difAA = rhorAAdif.max()
        if difAB < rhorABdif.max():
            difAB = rhorABdif.max()
        if difAAmin > rhorAAdif.min():
            difAAmin = rhorAAdif.min()
        if difABmin > rhorABdif.min():
            difABmin = rhorABdif.min()
        # plot curve
        ax5.plot(x, rhorAAdif, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)
        ax6.plot(x, rhorABdif, color=color, label=lbl+'='+str(_dict[lbl]), linewidth=3, alpha=0.9)

    for item in np.arange(-0.4, 0.6, 0.2):
        ax1.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax2.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))         
        ax7.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax8.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))            
    for item in np.arange(-0.8, 1.0, 0.2):
        ax3.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax4.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))           
        ax5.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax6.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))          
    fontsize=35
    labelsize=35
    # plot options
    ax1.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax1.set_ylim(bottom=0, top=ymaxA)
#    ax1.set_xlabel(r'$x$', fontsize=fontsize)
#    ax1.set_ylabel(r'$\rho^A_1$', fontsize=fontsize)
    ax1.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax1.set_title(r'$\rho^A_1$', fontsize=fontsize, pad=20)

    ax2.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax2.set_ylim(bottom=0, top=ymaxB)
#    ax2.set_xlabel(r'$y$', fontsize=fontsize)
#    ax2.set_ylabel(r'$\rho^B_1$', fontsize=fontsize)
    ax2.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax2.set_title(r'$\rho^B_1$', fontsize=fontsize, pad=20)

    ax3.set_xlim(left=x.min(), right=x.max())
    ax3.set_ylim(bottom=0, top=ymaxAA)
#    ax3.set_xlabel(r'$x_1-x_2$', fontsize=fontsize)
#    ax3.set_ylabel(r'$\rho_r^{AA}$', fontsize=fontsize)
    ax3.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax3.set_title(r'$\rho_r^{AA}$', fontsize=fontsize, pad=20)

    ax4.set_xlim(left=x.min(), right=x.max())
    ax4.set_ylim(bottom=0, top=ymaxAB)
#    ax4.set_xlabel(r'$x-y$', fontsize=fontsize)
#    ax4.set_ylabel(r'$\rho_r^{AB}$', fontsize=fontsize)
    ax4.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax4.set_title(r'$\rho_r^{AB}$', fontsize=fontsize, pad=20)
    
    ax5.set_xlim(left=x.min(), right=x.max())
    ax5.set_ylim(bottom=difAAmin, top=difAA)
    ax5.set_xlabel(r'$x_1-x_2$', fontsize=fontsize)
#    ax5.set_ylabel(r'$\rho_r^{AA}-\rho_r^{SMF}$', fontsize=fontsize)
    ax5.tick_params(axis="both", labelsize=labelsize)
    ax5.set_title(r'$\rho_r^{AA}-\tilde{\rho}_r^{AA}$', fontsize=fontsize, pad=20)
    
    ax6.set_xlim(left=x.min(), right=x.max())
    ax6.set_ylim(bottom=difABmin, top=difAB)
    ax6.set_xlabel(r'$x-y$', fontsize=fontsize)
#    ax6.set_ylabel(r'$\rho_r^{AB}-\rho_r^{SMF}$', fontsize=fontsize)
    ax6.tick_params(axis="both", labelsize=labelsize)
    ax6.set_title(r'$\rho_r^{AB}-\tilde{\rho}_r^{AB}$', fontsize=fontsize, pad=20)
    
    ax7.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax7.set_ylim(bottom=difAmin, top=difA)
    ax7.set_xlabel(r'$x$', fontsize=fontsize)
#    ax7.set_ylabel(r'$\rho^A_1-\rho_1^{SMF}$', fontsize=fontsize)
    ax7.tick_params(axis="both", labelsize=labelsize)
    ax7.set_title(r'$\rho^A_1-\tilde{\rho}_1^{A}$', fontsize=fontsize, pad=20)

    ax8.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax8.set_ylim(bottom=difBmin, top=difB)
    ax8.set_xlabel(r'$y$', fontsize=fontsize)
#    ax8.set_ylabel(r'$\rho_1^B-\rho_1^{SMF}$', fontsize=fontsize)
    ax8.tick_params(axis="both", labelsize=labelsize)
    ax8.set_title(r'$\rho_1^B-\tilde{\rho}_1^{B}$', fontsize=fontsize, pad=20)

    for item in axs.flatten():
        item.locator_params(tight=True, nbins=6)
        item.tick_params(which='major', length=5)
        item.tick_params(which='minor', length=4)
    # legend
    # for item in [ax1,ax2,ax3,ax4]:
    #     item.set_zorder(1) # make it on top
    #     item.legend(loc="upper left", edgecolor='black', facecolor='white',
    #                fancybox=True, framealpha=1, shadow=True, borderpad=1, fontsize=10)
    # save
    # for item in [ax1,ax2,ax3,ax4,ax5,ax6,ax7]:
    #     item.remove()
    # fig.legend(frameon=False, loc='lower center', ncol=len(list_of_scans))
    # ax8.remove()
    
    plt.tight_layout()
    fig.savefig(output_path+title+'.pdf', bbox_inches='tight', format='pdf', dpi=1200)
    plt.close(fig)
output_path = "/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/Downloads/"

chiffre = 'parameter_chiffre_paper'
chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
chiffre_path2 = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05_SMF/'
V0 = 100
gAB_list = [-5.0, -4.5, -4.0, -3.5, -3.0, 0.0, 3.0, 3.5]
lower = plt.cm.get_cmap('winter')(np.linspace(0.4,1.0,len([i for i in gAB_list if i<0])) )
middle = plt.cm.get_cmap('Greys')([1.0])
upper = plt.cm.get_cmap('hot_r')(np.linspace(0.4,0.8,len([i for i in gAB_list if i>0])) )
zvet = np.vstack((lower, middle, upper))
paths = [scan_path(chiffre_path, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
paths2 = [scan_path(chiffre_path2, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA05_V0100', zvet=zvet)

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# chiffre_path2 = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05_SMF/'
# V0 = 1000
# gAB_list = [-5.0, -4.5, -4.0, -3.5, -3.0, 0.0, 3.0, 3.5, 4.0, 4.5, 5.0]
# lower = plt.cm.get_cmap('winter')(np.linspace(0.4,1.0,len([i for i in gAB_list if i<0])) )
# middle = plt.cm.get_cmap('Greys')([1.0])
# upper = plt.cm.get_cmap('hot_r')(np.linspace(0.3,0.8,len([i for i in gAB_list if i>0])) )
# zvet = np.vstack((lower, middle, upper))
# paths = [scan_path(chiffre_path, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA05_V01000', zvet=zvet)

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30/'
# chiffre_path2 = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_30_SMF/'
# V0 = 100
# gAB_list = [0.0, 0.5, 1.5, 2.5, 3.5, 4.5 ]
# middle = plt.cm.get_cmap('Greys')([1.0])
# upper = plt.cm.get_cmap('hot_r')(np.linspace(0.3,0.8,len([i for i in gAB_list if i>0])) )
# zvet = np.vstack((middle, upper))
# paths = [scan_path(chiffre_path, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA30_V0100cbar', zvet=zvet)

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# chiffre_path2 = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500_SMF/'
# gAA = -0.4
# gAB_list = np.round(np.arange(-6.0, 0.6, 0.6),3)
# lower = plt.cm.get_cmap('winter')(np.linspace(0.2,1.0,len([i for i in gAB_list if i<0])) )
# middle = plt.cm.get_cmap('Greys')([1.0])
# zvet = np.vstack((lower, middle))
# paths = [scan_path(chiffre_path, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA-04_V0500cbar', zvet=zvet)

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# chiffre_path2 = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500_SMF/'
# gAA = -1.0
# gAB_list = np.round(np.arange(0.0, 1.2, 0.2), 3)
# middle = plt.cm.get_cmap('Greys')([1.0])
# upper = plt.cm.get_cmap('hot_r')(np.linspace(0.3,0.8,len([i for i in gAB_list if i>0])) )
# zvet = np.vstack((middle, upper))
# paths = [scan_path(chiffre_path, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA-1_V0500', zvet=zvet)


==> figures/plot.py <==
#!/usr/bin/python3.7
# pylint: disable = invalid-name, missing-docstring, too-many-locals, too-many-arguments, line-too-long, bad-whitespace, C0302, R0915, W0105, W1401, W0613
import numpy as np
import pandas as pd
import csv
import re

import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.ticker as ticks

plt.style.use('seaborn-ticks')
plt.rcParams['text.usetex'] = True
plt.rcParams['xtick.minor.visible'] = True
plt.rcParams['ytick.minor.visible'] = True
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
#%%


main_dir = 'Z:/lattice/special_issue/single_imp_extended_edition/'
chiffre = 'parameter_chiffre_paper'
chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'

def data_read(input_file, name='data', **filters):
    '''requires an input file to analyze and an analyzing function
    optionally one can provide filters for the scan parameter values.
    returns three 2D arrays (xx, yy, zz)'''
    df = pd.read_csv(path+input_file, sep=',')
    # filters
    # for key, val in filters.items():
    #     df = df[ df[key] == val ]
    # df = df[ df['gIB'] > 0 ]
    
    # adapt
    # print(df)     
    # df['val'] = df.apply(lambda x: x.val[1:-1].split()[1], axis=1) # create amplitude values
    # print(df)
    # df.to_csv(path+name, index=False, header=True, quoting=csv.QUOTE_NONE, escapechar=' ')
   
    # # bring into shape suitable for plotting
    xx = np.array(df.iloc[:,0]) # par1 
    yy = np.array(df.iloc[:,1]) # par2 
    zz = np.array(df.iloc[:,-1]) # vals
    ln = len(set(xx)) # partition length
    xx = np.array(np.split(xx, ln))
    yy = np.array(np.split(yy, ln))
    zz = np.array(np.split(zz, ln))
    return (xx, yy, zz)

# data_read('data_entropy_gAA05', name='data_entanglement_gAA05')
# data_read('data_entropy_gAA30', name='data_entanglement_gAA30')
# data_read('data_entropy_V0500', name='data_entanglement_V0500')

# data_read('data_entropy_gAA05', name='data_fragmentation_gAA05')
# data_read('data_entropy_gAA30', name='data_fragmentation_gAA30')
# data_read('data_entropy_V0500', name='data_fragmentation_V0500')

def plot_custom_alt(ax, t, x, z, fontsize=25, bins=40, colormap='inferno'):
    '''requires an axes artist and (t,x,z) data as input
    customizes subplot and draws contour lines'''
    # color map
    cmap = plt.cm.get_cmap(colormap)
    # positions of the contour lines
    levels = ticks.MaxNLocator(nbins=bins).tick_values(0, 1.0)
#    levels = ticks.MaxNLocator(nbins=1000).tick_values(0, z.max())
    # normalization which relates level bins to the color of cmap
    norm = colors.BoundaryNorm(levels, ncolors=cmap.N, clip=True)
    # axes boundaries
    ax.set_xlim(left=t.min(), right=t.max())
    ax.set_ylim(bottom=x.min(), top=x.max())
    # ticks
    ax.tick_params(axis="both", labelsize=fontsize)

    # return ax.pcolormesh(t, x, z, cmap=cmap)
    return ax.contourf(t, x, z, cmap=cmap, levels=levels, norm=norm)

def amplitude_plot(data, output_file, title='', fontsize=40, bins=40):
    '''requires a list of 2D arrays (xx,yy,zz) as well as the name of output png.
    draws an amplitude plot from 3D data'''
    # load
    xx = data[0] # par1
    yy = data[1] # par2
    zz = data[2] # val

    # initialize a figure
    # fig = plt.figure(figsize=(8.0, 8.0)) # !!!
    fig = plt.figure(figsize=(9.5, 8.0))
    # initialize an axes artist and customize it
    ax = fig.add_subplot(1, 1, 1)
    if output_file.startswith('S_vN'):
        colormap='inferno_r'
    else:
        colormap='inferno'
    subplot = plot_custom_alt(ax, xx, yy, zz, fontsize=fontsize, bins=bins, colormap=colormap)
    ax.locator_params(tight=True, nbins=7) # maximum number of major ticks having displayed values
    ax.tick_params(which='major', length=7) # length of major ticks
    ax.tick_params(which='minor', length=3) # length of minor ticks
    # remove white edges
    for c in ax.collections:
        c.set_edgecolor("face")
        c.set_linewidth(0.0000001)
    # labels
    lblposx = np.min(xx) + 0.8*(np.max(xx)-np.min(xx))
    lblposy = np.min(yy) + 0.85*(np.max(yy)-np.min(yy))
    ax.set_xlabel(r'$g_{AB}$', fontsize=fontsize+5)
    if output_file.endswith('gAA05'):
        ax.set_ylabel(r'$V$', fontsize=fontsize+5)
        ax.text(lblposx, lblposy, 'a)', color='k', fontsize=fontsize+10)
    if output_file.endswith('gAA30'):
        ax.set_ylabel(r'$V$', fontsize=fontsize+5)
        ax.text(lblposx, lblposy, 'b)', color='k', fontsize=fontsize+10)
    if output_file.endswith('V0500'):
        ax.set_ylabel(r'$g_{AA}$', fontsize=fontsize+5)
        ax.text(lblposx, lblposy, 'c)', color='k', fontsize=fontsize+10)
    # legend # !!!
    cbar = fig.colorbar(subplot, ax=ax, aspect=20)
    cbar.set_label(title, fontsize=fontsize-5)
    cbar.set_ticks(np.linspace(0, 1, bins//8))
    cbar.set_ticklabels(np.linspace(0, 1, bins//8))
    cbar.ax.tick_params(labelsize=fontsize-5)
    cbar.solids.set_edgecolor("face") # remove white edges
    # ax.remove()
    fig.savefig(path+output_file+'.pdf', bbox_inches='tight', format='pdf', dpi=300)
    plt.close(fig)
#%%

path = 'D:/Downloads/entanglement/figures/'

# data = data_read('data_entanglement_gAA05')
# amplitude_plot(data, 'S_vN_gAA05', title=r'$S_{vN}$')
# data = data_read('data_entanglement_gAA30')
# amplitude_plot(data, 'S_vN_gAA30', title=r'$S_{vN}$')
# data = data_read('data_entanglement_V0500')
# amplitude_plot(data, 'S_vN_V0500', title=r'$S_{vN}$')

# data = data_read('data_fragmentation_gAA05')
# amplitude_plot(data, 'S_vN_A_gAA05', title=r'$S^A_{vN}$')
# data = data_read('data_fragmentation_gAA30')
# amplitude_plot(data, 'S_vN_A_gAA30', title=r'$S^A_{vN}$')
# data = data_read('data_fragmentation_V0500')
# amplitude_plot(data, 'S_vN_A_V0500', title=r'$S^A_{vN}$')

# data = data_read('data_residue_gAA05')
# amplitude_plot(data, 'res_gAA05', title=r'$|< \psi_0 | \psi_g >|^2$')
# data = data_read('data_residue_gAA30')
# amplitude_plot(data, 'res_gAA30', title=r'$|< \psi_0 | \psi_g >|^2$')
# data = data_read('data_residue_V0500')
# amplitude_plot(data, 'res_V0500', title=r'$|< \psi_0 | \psi_g >|^2$')

# data = data_read('data_fidel_maj_gAA05')
# amplitude_plot(data, 'Uhlman_A_gAA05', title=r'$F^A_1$')
# data = data_read('data_fidel_maj_gAA30')
# amplitude_plot(data, 'Uhlman_A_gAA30', title=r'$F^A_1$')
# data = data_read('data_fidel_maj_V0500')
# amplitude_plot(data, 'Uhlman_A_V0500', title=r'$F^A_1$')

# data = data_read('data_fidel_imp_gAA05')
# amplitude_plot(data, 'Uhlman_B_gAA05', title=r'$F^B_1$')
# data = data_read('data_fidel_imp_gAA30')
# amplitude_plot(data, 'Uhlman_B_gAA30', title=r'$F^B_1$')
# data = data_read('data_fidel_imp_V0500')
# amplitude_plot(data, 'Uhlman_B_V0500', title=r'$F^B_1$')

# data = data_read('data_entanglement_V0500')
# amplitude_plot(data, 'S_vN_V0500', title=r'$S_{vN}$')
# data = data_read('data_fragmentation_V0500')
# amplitude_plot(data, 'S_vN_A_V0500', title=r'$S^A_{vN}$')
# data = data_read('data_residue_V0500')
# amplitude_plot(data, 'res_V0500', title=r'$|< \psi_0 | \psi_g >|^2$')
# data = data_read('data_fidel_maj_V0500')
# amplitude_plot(data, 'Uhlman_A_V0500', title=r'$F^A_1$')
# data = data_read('data_fidel_imp_V0500')
# amplitude_plot(data, 'Uhlman_B_V0500', title=r'$F^B_1$')

#%%

def par_chiffre_read(path, input_file):
    '''requires path to the 'parameter_chiffre' file as input
    converts parameter library to a df'''
    # set column labels
    col = pd.read_csv(path+input_file, sep=r'\s+', nrows=0)
    col = list(map(lambda x: x.split('=')[0], col))
    col[0] = 'path'
    # edit and rearrange df
    df = pd.read_csv(path+input_file, sep=r'\s+', names=col)
    df = df.applymap(lambda x: x.split('=')[-1])
    df1 = df[col[1:]].astype(np.float64)
    df2 = df[col[0]]
    df2 = df2.apply(lambda x:  x[:-1] + '/')
    df2 = df2.apply(lambda x:  'Z:/lattice'+x.split('lattice')[1])
    df = pd.merge(df1, df2, left_index=True, right_index=True)
    return df

def s_convert(s):
    '''requires a series as input
    returns a str series with column label prepended to each value'''
    return s.name+'='+s.astype(str)

def param_from_path(path):
    '''requires the path to the working directory scanXX_XXXX
    returns a dict {param label: param value}'''
    # load chiffre 
#    chif_path = path.split('scan')
#    chif_path = chif_path[0]
    df = par_chiffre_read(chiffre_path, chiffre) # import chiffre file
    if 'relax' in path:
        df = df[ df['path'] == path.split('relax')[0]] # filter by path
    else:
        df = df[ df['path'] == path]
    
    dic = {}
    vals = df.values[0]
    keys = df.columns.values
    for K, V in zip(keys, vals):
        dic[K] = V
    return dic

def scan_path(path, input_file, eig=None, **filters):
    '''requires the path to the parameter chiffre library as well as the file name,
    (optional: an eigenstate index and some physical and/or numerical parameters)
    returns a list of matching paths'''
    # import
    df = par_chiffre_read(path, input_file)
    # filter
#    df = df[ df['gIB'] > 0 ]
    for key, val in filters.items():
        df = df[ df[key] == val ]
    # mathing pathes contained inside the parameter_chiffre file
    s = df['path']
    # (if eig specified) a modified path to the relax folder
    if eig is not None:
        s += 'relax/'
    return s.values

def extract_weights(path, input_file):
    '''requires the path to the 'dvr_weights' file as input
    returns a list of distances dx between grid points'''
    df = pd.read_csv(path+input_file, sep=r'\s+', names=['weights'])
    arr = df['weights'].values
    return arr

def extract_grid(path, input_file):
    '''requires the path to the 'gpop' file as input
    returns a list of grid points'''
    #initialize
    k = 0
    grid = []
    # file iteration by line
    with open(path+input_file) as f:
        for line in f:
            ls = line.split()
            stripped = line.strip()
            # exit file upon empty line
            if not ls:
                break
            # sample grid
            if k == 1:
                grid.append(ls[0])
            # activate grid samping
            if re.match(r'^\d\s+\d+', stripped):
                k += 1
    grid = np.float64(grid)
    return grid

def rho1_dt_read(path, input_file):
    '''requires the path to the 'gpop' file as input
    returns a df with multiindex: (time,grid) | rho_B | rho_I'''
    # import
    df = pd.read_csv(path+input_file, sep=r'\s+', names=['grid', 'rho', 'NaN'], dtype=str)
    df = df.drop('NaN', axis='columns')
    # parameters
    temp = df[df['grid'] == '#']
    dt = temp['rho'].values
    loop = len(dt)
    pos = temp.index
    dx = extract_grid(path, input_file)
    step = 2*len(dx)+3
    # reshape and edit df
    df = df.set_index('grid')
    dfout = pd.DataFrame()
    for el in range(loop): # iterate through time chunks
        multind = pd.MultiIndex.from_product([ [dt[el]], dx ],
                                             names=['time', 'grid'])             
        df0 = df.iloc[pos[el]+1 : pos[el]+step, :]
        mid = len(df0)//2
        df1 = df0.iloc[1:mid]
        df2 = df0.iloc[mid+1:]
        df0 = pd.merge(df1, df2, left_index=True, right_index=True)
        df0 = df0.set_index(multind)
        dfout = pd.concat([dfout, df0])

    dfout = dfout.astype('float32')
    return dfout
#path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/gAA_05/scan1_0001/relax/'
#print(rho1_dt_read(path, 'gpop'))

def rho1_relax_read(path, input_file):
    # import df
    df = rho1_dt_read(path, input_file)
    # last time step
    label = df.axes[0].levels[0].values[-1]
    df = df.xs(label, level=0)
    # assign values
    grid = df.index.values
    rho_A = df['rho_x'].values
    rho_B = df['rho_y'].values
    return (grid, rho_A, rho_B)

def rhor_relax_read(path, input_file):
    '''requires the path to the 'dmat2_dofX_dofY_grid' file as input
    returns relative distance one-body density'''
    # grid info
    grid = extract_weights(main_dir, 'dvr')
    dx = extract_weights(main_dir, 'dvr_weights')[0]
    ngp = len(grid)
    # import
    df = pd.read_csv(path+input_file, sep=r'\s+',
                     names=['time', 'gridx', 'gridy', 'dmat'], index_col=False)
    # calculate relative distances
    df['gridx'] = np.array([grid[i] for i in range(ngp) for j in range(ngp)]).flatten()
    df['gridy'] = np.array([grid for i in range(ngp)]).flatten()
    df['delta'] = df['gridx']-df['gridy']
    df['delta'] = df['delta'].apply(lambda x: float('%.9f' % x))
    # relative grid
    rgrid = sorted(list(set(df['delta'].values)))
    if len(rgrid) != ngp*2-1:
        print('relative grid is wrong')
    # rho(r) values 
    rhor = [df[df['delta'] == i]['dmat'].values.sum()*dx for i in rgrid]
#    print(abs(sum(rhor)*dx-1))
    if abs(sum(rhor)*dx-1) > 10**-6:
        print('norm is violated')
    return (np.array(rgrid), np.array(rhor))

def rho_vs_par_plot(list_of_scans, list_of_scans2, lbl, output_path,
                    x_lbl='', y_lbl='', title='gpops', zvet=[0.5]):
    '''requires a list of scans, a list of labels and a list of styles
    plots functional dependence of observables on some parameter'''
    # initialize a figure artist
    fig, axs = plt.subplots(nrows=2, ncols=4, sharex=False, figsize=(4*9, 12))
    # color map
    cmap = zvet
    # iterate through curves
    list_of_labels=[]
    ymaxA = 0
    ymaxB = 0
    difA = 0
    difAmin = 0
    difB = 0
    difBmin = 0
    ymaxAA = 0
    ymaxAB = 0
    difAA = 0
    difAAmin = 0
    difAB = 0
    difABmin = 0
    for ind, path in enumerate(list_of_scans):
        _dict = param_from_path(path)
        list_of_labels.append(_dict[lbl])
        color = cmap[ind]
        
        # assign values
        (x, yA, yB) = rho1_relax_read(path, 'gpop')
        xgrid = x
        ax1 = axs[0,0]
        ax2 = axs[0,1]
        if ymaxA<yA.max():
            ymaxA = yA.max()
        if ymaxB<yB.max():
            ymaxB = yB.max()
        # plot curve
        ax1.plot(x, yA, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)
        ax2.plot(x, yB, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)

        # assign values
        (x, yASMF, yBSMF) = rho1_relax_read(list_of_scans2[ind], 'gpop')
        yAdif = yA - yASMF
        yBdif = yB - yBSMF        
        ax7 = axs[1,0]
        ax8 = axs[1,1]
        if difA < yAdif.max():
            difA = yAdif.max()
        if difB < yBdif.max():
            difB = yBdif.max()
        if difAmin > yAdif.min():
            difAmin = yAdif.min()
        if difBmin > yBdif.min():
            difBmin = yBdif.min()  
        # plot curve
        ax7.plot(x, yAdif, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)
        ax8.plot(x, yBdif, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)

        # assign values
        (x, rhorAA) = rhor_relax_read(path, 'dmat2_dof1_dof1_grid')
        (x, rhorAB) = rhor_relax_read(path, 'dmat2_dof1_dof2_grid')
        ax3 = axs[0,2]
        ax4 = axs[0,3]
        if ymaxAA < rhorAA.max():
            ymaxAA = rhorAA.max()
        if ymaxAB < rhorAB.max():
            ymaxAB = rhorAB.max()
        # plot curve
        ax3.plot(x, rhorAA, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)
        ax4.plot(x, rhorAB, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)

        # assign values
        (x, rhorAASMF) = rhor_relax_read(list_of_scans2[ind], 'dmat2_dof1_dof1_grid')
        (x, rhorABSMF) = rhor_relax_read(list_of_scans2[ind], 'dmat2_dof1_dof2_grid')
        rhorAAdif = rhorAA - rhorAASMF
        rhorABdif = rhorAB - rhorABSMF        
        ax5 = axs[1,2]
        ax6 = axs[1,3]
        if difAA < rhorAAdif.max():
            difAA = rhorAAdif.max()
        if difAB < rhorABdif.max():
            difAB = rhorABdif.max()
        if difAAmin > rhorAAdif.min():
            difAAmin = rhorAAdif.min()
        if difABmin > rhorABdif.min():
            difABmin = rhorABdif.min()
        # plot curve
        ax5.plot(x, rhorAAdif, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)
        ax6.plot(x, rhorABdif, color=color, label=r'$g_{AB}'+'='+str(_dict[lbl])+'$', linewidth=3, alpha=0.9)

    for item in np.arange(-0.4, 0.6, 0.2):
        ax1.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax2.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))         
        ax7.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax8.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))            
    for item in np.arange(-0.8, 1.0, 0.2):
        ax3.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax4.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))           
        ax5.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))
        ax6.axvline(x=item, color='k', linewidth=1, linestyle=(0, (2, 10)))          
    fontsize=45
    labelsize=40
    # plot options
    ax1.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax1.set_ylim(bottom=0, top=ymaxA)
#    ax1.set_xlabel(r'$x$', fontsize=fontsize)
#    ax1.set_ylabel(r'$\rho^A_1$', fontsize=fontsize)
    ax1.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax1.set_title(r'$\rho^A_1$', fontsize=fontsize, pad=20)

    ax2.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax2.set_ylim(bottom=0, top=ymaxB)
#    ax2.set_xlabel(r'$y$', fontsize=fontsize)
#    ax2.set_ylabel(r'$\rho^B_1$', fontsize=fontsize)
    ax2.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax2.set_title(r'$\rho^B_1$', fontsize=fontsize, pad=20)

    ax3.set_xlim(left=x.min(), right=x.max())
    ax3.set_ylim(bottom=0, top=ymaxAA)
#    ax3.set_xlabel(r'$x_1-x_2$', fontsize=fontsize)
#    ax3.set_ylabel(r'$\rho_r^{AA}$', fontsize=fontsize)
    ax3.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax3.set_title(r'$\rho_r^{AA}$', fontsize=fontsize, pad=20)

    ax4.set_xlim(left=x.min(), right=x.max())
    ax4.set_ylim(bottom=0, top=ymaxAB)
#    ax4.set_xlabel(r'$x-y$', fontsize=fontsize)
#    ax4.set_ylabel(r'$\rho_r^{AB}$', fontsize=fontsize)
    ax4.tick_params(axis="both", labelsize=labelsize, labelbottom=False)
    ax4.set_title(r'$\rho_r^{AB}$', fontsize=fontsize, pad=20)
    
    ax5.set_xlim(left=x.min(), right=x.max())
    ax5.set_ylim(bottom=difAAmin, top=difAA)
    ax5.set_xlabel(r'$x_1-x_2$', fontsize=fontsize)
#    ax5.set_ylabel(r'$\rho_r^{AA}-\rho_r^{SMF}$', fontsize=fontsize)
    ax5.tick_params(axis="both", labelsize=labelsize)
    ax5.set_title(r'$\rho_r^{AA}-\tilde{\rho}_r^{AA}$', fontsize=fontsize, pad=20)
    
    ax6.set_xlim(left=x.min(), right=x.max())
    ax6.set_ylim(bottom=difABmin, top=difAB)
    ax6.set_xlabel(r'$x-y$', fontsize=fontsize)
#    ax6.set_ylabel(r'$\rho_r^{AB}-\rho_r^{SMF}$', fontsize=fontsize)
    ax6.tick_params(axis="both", labelsize=labelsize)
    ax6.set_title(r'$\rho_r^{AB}-\tilde{\rho}_r^{AB}$', fontsize=fontsize, pad=20)
    
    ax7.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax7.set_ylim(bottom=difAmin, top=difA)
    ax7.set_xlabel(r'$x$', fontsize=fontsize)
#    ax7.set_ylabel(r'$\rho^A_1-\rho_1^{SMF}$', fontsize=fontsize)
    ax7.tick_params(axis="both", labelsize=labelsize)
    ax7.set_title(r'$\rho^A_1-\tilde{\rho}_1^{A}$', fontsize=fontsize, pad=20)

    ax8.set_xlim(left=xgrid.min(), right=xgrid.max())
    ax8.set_ylim(bottom=difBmin, top=difB)
    ax8.set_xlabel(r'$y$', fontsize=fontsize)
#    ax8.set_ylabel(r'$\rho_1^B-\rho_1^{SMF}$', fontsize=fontsize)
    ax8.tick_params(axis="both", labelsize=labelsize)
    ax8.set_title(r'$\rho_1^B-\tilde{\rho}_1^{B}$', fontsize=fontsize, pad=20)

    for item in axs.flatten():
        item.locator_params(tight=True, nbins=6)
        item.tick_params(which='major', length=5)
        item.tick_params(which='minor', length=4)
    # legend
    for item in [ax1,ax2,ax3,ax4]:
        item.set_zorder(1) # make it on top
        item.legend(loc="upper left", edgecolor='black', facecolor='white',
                    fancybox=True, framealpha=1, shadow=True, borderpad=1, fontsize=20)
    # save
    for item in [ax1,ax2,ax3,ax4,ax5,ax6,ax7]:
        item.remove()
    fig.legend(frameon=False, loc='lower center', ncol=6)
    ax8.remove()
    
    plt.tight_layout()
    fig.savefig(output_path+title+'.pdf', bbox_inches='tight', format='pdf', dpi=1200)
    plt.close(fig)
output_path = "D:/Downloads/"

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# chiffre_path2 = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05_SMF/'
# V0 = 100
# gAB_list = [-5.0, -4.5, -4.0, -3.5, -3.0, 0.0, 3.0, 3.5]
# lower = plt.cm.get_cmap('winter')(np.linspace(0.4,1.0,len([i for i in gAB_list if i<0])) )
# middle = plt.cm.get_cmap('Greys')([1.0])
# upper = plt.cm.get_cmap('hot_r')(np.linspace(0.4,0.8,len([i for i in gAB_list if i>0])) )
# zvet = np.vstack((lower, middle, upper))
# paths = [scan_path(chiffre_path, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# # rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA05_V0100', zvet=zvet)
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA05_V0100cbar', zvet=zvet)

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05/'
# chiffre_path2 = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_05_SMF/'
# V0 = 1000
# gAB_list = [-5.0, -4.5, -4.0, -3.5, -3.0, 0.0, 3.0, 3.5, 4.0, 4.5, 5.0]
# lower = plt.cm.get_cmap('winter')(np.linspace(0.4,1.0,len([i for i in gAB_list if i<0])) )
# middle = plt.cm.get_cmap('Greys')([1.0])
# upper = plt.cm.get_cmap('hot_r')(np.linspace(0.3,0.8,len([i for i in gAB_list if i>0])) )
# zvet = np.vstack((lower, middle, upper))
# paths = [scan_path(chiffre_path, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# # rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA05_V01000', zvet=zvet)
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA05_V01000cbar', zvet=zvet)

chiffre = 'parameter_chiffre_paper'
chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_30/'
chiffre_path2 = 'Z:/lattice/special_issue/single_imp_extended_edition/gAA_30_SMF/'
V0 = 100
gAB_list = [0.0, 0.5, 1.5, 2.5, 3.5, 4.5 ]
middle = plt.cm.get_cmap('Greys')([1.0])
upper = plt.cm.get_cmap('hot_r')(np.linspace(0.3,0.8,len([i for i in gAB_list if i>0])) )
zvet = np.vstack((middle, upper))
paths = [scan_path(chiffre_path, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
paths2 = [scan_path(chiffre_path2, chiffre, V0=V0, gAB=i)[0]+'relax/' for i in gAB_list ]
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA30_V0100', zvet=zvet)
rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA30_V0100cbar', zvet=zvet)

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = 'Z:/lattice/special_issue/single_imp_extended_edition/V_500/'
# chiffre_path2 = 'Z:/lattice/special_issue/single_imp_extended_edition/V_500_SMF/'
# gAA = -0.4
# gAB_list = np.round(np.arange(-6.0, 0.6, 0.6),3)
# lower = plt.cm.get_cmap('winter')(np.linspace(0.2,1.0,len([i for i in gAB_list if i<0])) )
# middle = plt.cm.get_cmap('Greys')([1.0])
# zvet = np.vstack((lower, middle))
# paths = [scan_path(chiffre_path, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# # rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA-04_V0500', zvet=zvet)
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA-04_V0500cbar', zvet=zvet)

# chiffre = 'parameter_chiffre_paper'
# chiffre_path = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500/'
# chiffre_path2 = '/afs/physnet.uni-hamburg.de/users/zoq_t/mpyzh/lattice/special_issue/single_imp_extended_edition/V_500_SMF/'
# gAA = -1.0
# gAB_list = np.round(np.arange(0.0, 1.2, 0.2), 3)
# middle = plt.cm.get_cmap('Greys')([1.0])
# upper = plt.cm.get_cmap('hot_r')(np.linspace(0.3,0.8,len([i for i in gAB_list if i>0])) )
# zvet = np.vstack((middle, upper))
# paths = [scan_path(chiffre_path, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# paths2 = [scan_path(chiffre_path2, chiffre, gAA=gAA, gAB=i)[0]+'relax/' for i in gAB_list ]
# rho_vs_par_plot(paths, paths2, 'gAB', output_path, title='gpops_gAA-1_V0500', zvet=zvet)

